A photometric search for transients in galaxy clusters

We have begun a program to search for supernovae and other transients in the fields of galaxy clusters with the 2.3m Bok Telescope on Kitt Peak. We present our automated photometric methods for data reduction, efficiency characterization, and initial spectroscopy. With this program, we aim to ultimately identify $\sim$25-35 cluster SN Ia ($\sim$10 of which will be intracluster, hostless events) and constrain the SN Ia rate associated with old, passive stellar populations. With these measurements we will constrain the relative contribution of hostless and hosted SN Ia to the metal enrichment of the intracluster medium. In the current work, we have identified a central excess of transient events within $1.25 r_{200}$ in our cluster fields after statistically subtracting out the 'background' transient rate taken from an off-cluster CCD chip. Based on the published rate of SN Ia for cluster populations we estimate that $\sim$20 percent of the excess cluster transients are due to cluster SN Ia, a comparable fraction to core collapse (CC) supernovae and the remaining are likely to be active galactic nuclei. Interestingly, we have identified three intracluster SN candidates, all of which lay beyond $R>r_{200}$. These events, if truly associated with the cluster, indicate a large deficit of intracluster (IC) SN at smaller radii, and may be associated with the IC stars of infalling groups or indicate that the intracluster light (ICL) in the cluster outskirts is actively forming stars which contribute CC SN or prompt SN Ia.

==> doarxiv.sh <==
rm -f astrophnew.tar*
rm -f ms.pdf
rm -f ms.ps
rm -f *~*
tar cvf astrophnew.tar .
gzip astrophnew.tar


==> dolatex.sh <==
latex ms
bibtex ms
latex ms
latex ms
dvips -t letter -z -R -K1 ms.dvi -o
ps2pdf ms.ps ms.pdf
#gv ms.ps &

